First Measurement of Charged Current Muon Neutrino-Induced $K^+$ Production on Argon using the MicroBooNE Detector

The MicroBooNE experiment is an 85 tonne active mass liquid argon time projection chamber neutrino detector exposed to the on-axis Booster Neutrino Beam (BNB) at Fermilab. One of MicroBooNE's physics goals is the precise measurement of neutrino interactions on argon in the 1 GeV energy regime. Building on the capabilities of the MicroBooNE detector, this analysis identifies $K^{+}$ mesons, a key signature for the study of strange particle production in neutrino interactions. This measurement is furthermore valuable for background estimation for future nucleon decay searches and for improved reconstruction and particle identification capabilities in experiments such as the Deep Underground Neutrino Experiment (DUNE). In this letter, we present the first-ever measurement of a flux-integrated cross section for charged-current muon neutrino induced $K^{+}$ production on argon nuclei, determined to be 7.93 $\pm$ 3.22 (stat.) $\pm$ 2.83 (syst.) $\times~10^{-42}\;$ cm$^2$/nucleon based on an analysis of 6.88$\times10^{20}$ protons on target. This result was found to be consistent with model predictions from different neutrino event generators within the reported uncertainties.

==> anc/readme.txt <==
MCC9_FluxHist_volTPCActive_numu.root file contains CV numu flux histogram.
The flux is calculated through volTPCActive volume.

To normalize to nu/POT/bin/cm2 apply the scale factor:
scale_factor=1/(4997.*5e8)/(256.35*233.);

There are 4997 flux files each with 5e8 protons each.
The volTPCActive cross section area is 256.35*233cm^2.


